Squashing, Mass, and Holography for 3d Sphere Free Energy

We consider the sphere free energy $F(b;m_I)$ in $\mathcal{N}=6$ ABJ(M) theory deformed by both three real masses $m_I$ and the squashing parameter $b$, which has been computed in terms of an $N$ dimensional matrix model integral using supersymmetric localization. We show that setting $m_3=i\frac{b-b^{-1}}{2}$ relates $F(b;m_I)$ to the round sphere free energy, which implies infinite relations between $m_I$ and $b$ derivatives of $F(b;m_I)$ evaluated at $m_I=0$ and $b=1$. For $\mathcal{N}=8$ ABJ(M) theory, these relations fix all fourth order and some fifth order derivatives in terms of derivatives of $m_1,m_2$, which were previously computed to all orders in $1/N$ using the Fermi gas method. This allows us to compute $\partial_b^4 F\vert_{b=1}$ and $\partial_b^5 F\vert_{b=1}$ to all orders in $1/N$, which we precisely match to a recent prediction to sub-leading order in $1/N$ from the holographically dual $AdS_4$ bulk theory.

==> ct.m <==
(* ::Package:: *)

CT = 16 n (m+n)-(8 n (m^3+3 m^2 n+2 n (-1+n^2)+m (-2+4 n^2)) \[Pi]^2)/(3 k^2)+1/(45 k^4) 2 n (3 m^5+60 m^4 n+15 m^2 n (-13+31 n^2)+5 m^3 (-7+50 n^2)+8 n (3-20 n^2+17 n^4)+8 m (3-40 n^2+51 n^4)) \[Pi]^4-1/(945 k^6) n (3 m^7+680 n+336 m^6 n-924 n^3-8624 n^5+8868 n^7+105 m^4 n (-35+197 n^2)+21 m^5 (-17+214 n^2)+42 m^2 n (-33-695 n^2+1358 n^4)+14 m^3 (-33-1090 n^2+3354 n^4)+8 m (85-231 n^2-3234 n^4+4434 n^6)) \[Pi]^6+1/(113400 k^8) n (5 m^9+2880 m^8 n+1680 m^6 n (-71+737 n^2)+30 m^7 (-277+3830 n^2)+420 m^4 n (-3237-3005 n^2+36212 n^4)+21 m^5 (-7287-25690 n^2+280446 n^4)+15 m^2 n (35900-537999 n^2-100562 n^4+1347573 n^6)+10 m^3 (6610-470085 n^2-174657 n^4+2293710 n^6)+16 n (5208+29525 n^2-142989 n^4-12405 n^6+120661 n^8)+16 m (5208+59050 n^2-428967 n^4-49620 n^6+603305 n^8)) \[Pi]^8-1/(7484400 k^10) n (3 m^11+8448 m^10 n+440 m^9 (-154+2153 n^2)+7920 m^8 n (-215+2897 n^2)+924 m^6 n (-117303+183505 n^2+1120628 n^4)+33 m^7 (-210057+86090 n^2+6524466 n^4)+165 m^4 n (-1443980-11509743 n^2+18041030 n^4+31206741 n^6)+66 m^5 (-459745-9544143 n^2+15764763 n^4+44299902 n^6)+66 m^2 n (2656164-16913525 n^2-53437692 n^4+64543215 n^6+59720078 n^8)+44 m^3 (647682-16332275 n^2-76081698 n^4+107237130 n^6+130434995 n^8)+8 n (995040+18351102 n^2-37849130 n^4-64580967 n^6+51337396 n^8+31746559 n^10)+16 m (497520+18351102 n^2-56773695 n^4-129161934 n^6+128343490 n^8+95239677 n^10)) \[Pi]^10+1/(40864824000 k^12) n (105 m^13+1397760 m^12 n+1921920 m^10 n (-791+11537 n^2)+1365 m^11 (-22147+310010 n^2)+720720 m^8 n (-513399+1378865 n^2+4686724 n^4)+5005 m^9 (-2747181+4342930 n^2+79369698 n^4)+15015 m^6 n (-321878500-774478509 n^2+3358909918 n^4+3270655443 n^6)+2145 m^7 (-151588405-1456311990 n^2+4746742896 n^4+7595738400 n^6)+15015 m^4 n (-223554828-5383840225 n^2-667440816 n^4+17093287995 n^6+8572876594 n^8)+6006 m^5 (-88266066-4559984725 n^2-3340721916 n^4+24062137590 n^6+16183784515 n^8)+18200 m^3 (42655176-398913438 n^2-7691093916 n^4+938976390 n^6+15794133641 n^8+6219636603 n^10)+5460 m^2 n (820231200-1400718858 n^2-26678821400 n^4+5349022173 n^6+36250231798 n^8+11634404719 n^10)+64 n (1328289952+57845908575 n^2-25111329243 n^4-331496858550 n^6+51944413521 n^8+199482413585 n^10+46007162160 n^12)+64 m (1328289952+115691817150 n^2-75333987729 n^4-1325987434200 n^6+259722067605 n^8+1196894481510 n^10+322050135120 n^12)) \[Pi]^12-1/(245188944000 k^14) n (3 m^15+184320 m^14 n+349440 m^12 n (-3095+46097 n^2)+105 m^13 (-99647+1395034 n^2)+96096 m^10 n (-9093453+29183755 n^2+81532028 n^4)+273 m^11 (-69768741+137963770 n^2+1964571258 n^4)+6435 m^8 n (-6156905740-4999685019 n^2+61311256930 n^4+46337270853 n^6)+715 m^9 (-2240629495-14757848238 n^2+67719262548 n^4+86484200232 n^6)+3003 m^6 n (-79891921452-516677238925 n^2+583528758456 n^4+1826664420255 n^6+682022643346 n^8)+858 m^7 (-19669980561-409209561175 n^2+215705672154 n^4+2157449111310 n^6+1100923183615 n^8)+2730 m^4 n (-9021094380-1365258012657 n^2-2261757983540 n^4+4338540020727 n^6+5178559109350 n^8+1199329777636 n^10)+1092 m^5 (-9194436720-1198523688747 n^2-3601215034230 n^4+5590699064874 n^6+9839166622285 n^8+2837475278328 n^10)+24 m^2 n (6362989997276+17700461271675 n^2-264942216658119 n^4-176127321212700 n^6+407170653552663 n^8+288963043946395 n^10+46835319879930 n^12)+8 m^3 (3392376751676+14661448196850 n^2-781508380049397 n^4-786518662300800 n^6+1734451176372915 n^8+1548059153328870 n^10+296507744209110 n^12)+8 n (162414295680+15696593240152 n^2+18308263886640 n^4-114497969276691 n^6-44233639741720 n^8+79511065943946 n^10+40145886128640 n^12+4907385523353 n^14)+32 m (40603573920+7848296620076 n^2+13731197914980 n^4-114497969276691 n^6-55292049677150 n^8+119266598915919 n^10+70255300725120 n^12+9814771046706 n^14)) \[Pi]^14;

